China's Local Government Debt, Strategic Competition, and Bitcoin Demand: A Conditional Transmission Framework

How might the resolution of China's local-government debt affect strategic competition and Bitcoin demand? This paper develops a conditional framework connecting debt accounting, bank balance-sheet adjustment, public spending priorities, and constrained portfolio substitution. A debt swap can increase recognized government debt without increasing consolidated principal, while its effect on credit capacity depends on capital relief, loss recognition, and recapitalization. A protected strategic-spending floor can preserve current effort while shifting adjustment toward civilian productive services. In the asset block, stronger relative preference for Bitcoin does not ensure greater effective demand: access constraints and global funding conditions can reverse the sign. We derive a finite-shock threshold and deterministic sign bounds, and distinguish Bitcoin demand from demand for dollar stablecoins. Reproducible numerical illustrations and channel-removal exercises show that opposite outcomes are compatible with the same assumed fiscal stress. The analysis uses dated primary sources to establish institutional context, but estimates neither a debt-to-Bitcoin causal coefficient nor a price-impact scale. Its contribution is a compact set of conditions and measurement distinctions for evaluating transmission claims, rather than an unconditional price forecast or an inference about conflict probabilities.

==> anc/README.txt <==
All parameters are hypothetical, not estimates. Run python anc/reproduce.py from the extracted source package. It recreates scenario_table.tex, CSVs and the two figures. Indices are not returns or probabilities. Dependencies: numpy, matplotlib.


==> anc/ablations.csv <==
scenario,p,q_b,q_d,btc_shift,dollar_shift,index
Mixed baseline,0.35748555090318695,1.4634220715273174,0.6575579234656481,0.4634220715273174,-0.3424420765343519,0.2634220715273174
No preference tilt,0.2,0.8187307530779819,0.8187307530779819,-0.18126924692201807,-0.18126924692201807,-0.3812692469220181
No access erosion,0.35748555090318695,2.666528869436349,1.1981486546925006,1.6665288694363491,0.19814865469250065,1.4665288694363492
No global drag,0.35748555090318695,1.4634220715273174,0.6575579234656481,0.4634220715273174,-0.3424420765343519,0.4634220715273174


==> anc/reproduce.py <==
"""Reproduce the paper's hypothetical tables and figures. No API or private data.
Run: python reproduce.py
Requires Python 3.10+, numpy and matplotlib. Outputs go beside main.tex.
"""
from pathlib import Path
import csv, json, math
ROOT=Path(__file__).resolve().parents[1]
SOURCE=ROOT
WORK=ROOT
def atomic_json(path,value):
    Path(path).write_text(json.dumps(value,ensure_ascii=False,indent=2),encoding='utf-8')

def logistic(x):return 1/(1+math.exp(-x))

def quantities(z=1,omega=.4,kappa=.6,eta=.8,p0=.2,g=.2):
    p=logistic(math.log(p0/(1-p0))+eta*z)
    common=math.exp((omega-kappa)*z)
    qb=common*p/p0
    qd=common*(1-p)/(1-p0)
    return {'p':p,'q_b':qb,'q_d':qd,'btc_shift':qb-1,'dollar_shift':qd-1,'index':qb-1-g*z}

def calculate():
    import numpy as np
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    from matplotlib.colors import TwoSlopeNorm
    SOURCE.mkdir(exist_ok=True);(SOURCE/'figures').mkdir(exist_ok=True)
    rows=[]
    for name,k,g in [('Orderly adjustment',.2,.1),('Global liquidation',.2,1.5),('Access tightening',1.2,.1),('Mixed adjustment',.6,.2)]:
        rows.append({'scenario':name,'kappa':k,'g':g,**quantities(kappa=k,g=g)})
    ablations=[]
    for name,args in [('Mixed baseline',{}),('No preference tilt',{'eta':0}),('No access erosion',{'kappa':0}),('No global drag',{'g':0})]:
        ablations.append({'scenario':name,**quantities(**args)})
    bounds={'minimum':quantities(omega=.2,kappa=.8,eta=.4,g=.6)['index'],
      'maximum':quantities(omega=.4,kappa=.2,eta=.8,g=.1)['index']}
    # Necessary mathematical checks: closed forms against one local numerical
    # derivative, the finite-shock threshold, binding budget floors, and sign bounds.
    z=.7;h=1e-5;omega=.4;kappa=.6;eta=.8;p0=.2
    q=quantities(z=z)
    num=(math.log(quantities(z=z+h)['q_b'])-math.log(quantities(z=z-h)['q_b']))/(2*h)
    exact=omega-kappa+eta*(1-q['p'])
    assert abs(num-exact)<1e-8
    threshold=quantities(g=0)['btc_shift']
    assert abs(quantities(g=threshold)['index'])<1e-12
    assert bounds['minimum']<0<bounds['maximum']
    bank=[]
    for name,H,J in [('Capital relief',.01,0),('Loss absorption',.08,0),('Recapitalized',.08,.10)]:
        x=1;c=.10;wv=.5;we=.2;wp=1
        headroom=(J-H+c*(wv-we)*x)/(c*wp)
        bank.append({'scenario':name,'H':H,'J':J,'headroom':headroom})
    for row in rows:
        assert math.isfinite(row['index'])
    z_grid=np.linspace(0,3.3,120)
    F=10-2*z_grid
    S=np.minimum(np.maximum(.3*F,2.4),F-1)
    G=F-S
    assert np.all(S>=2.4-1e-10) and np.all(G>=1-1e-10)
    assert abs(float(S[-1])-2.4)<1e-10
    result={'parameters':{'z':1,'omega':.4,'p0':.2,'eta':.8},'scenarios':rows,'ablations':ablations,'bounds':bounds,
      'bank_headroom':bank,'checks':{'log_derivative_error':abs(num-exact),'threshold_index':quantities(g=threshold)['index'],'strategic_floor_feasible':True},
      'interpretation':'All scenarios and parameter bounds are hypothetical. Indices are not returns or probabilities. No price-impact scale is estimated.'}
    atomic_json(WORK/'calculations.json',result)
    with (SOURCE/'scenarios.csv').open('w',newline='',encoding='utf-8') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
    with (SOURCE/'ablations.csv').open('w',newline='',encoding='utf-8') as f:
        w=csv.DictWriter(f,fieldnames=list(ablations[0]));w.writeheader();w.writerows(ablations)
    with (SOURCE/'scenario_table.tex').open('w',encoding='utf-8') as f:
        f.write('\\begin{tabular}{lrrrrr}\n\\toprule\nScenario & $\\kappa$ & $g$ & $q_B-1$ & $q_D-1$ & $I$ \\\\\n\\midrule\n')
        for r in rows:f.write(f"{r['scenario']} & {r['kappa']:.1f} & {r['g']:.1f} & {r['btc_shift']:.3f} & {r['dollar_shift']:.3f} & {r['index']:.3f} \\\\\n")
        f.write('\\bottomrule\n\\end{tabular}\n')
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
    fig,ax=plt.subplots(figsize=(6.8,3.8))
    ax.plot(z_grid,S,label='Strategic effort S',lw=2.1,color='#244d76')
    ax.plot(z_grid,G,label='Civilian productive services G',lw=2.1,color='#b26525')
    ax.axvline(1,color='#666666',ls='--',lw=1)
    ax.annotate('Strategic floor binds',xy=(1,2.4),xytext=(.15,1.2),arrowprops={'arrowstyle':'->','color':'#666666'})
    ax.set(xlabel='Assumed fiscal stress z',ylabel='Normalized resource units',xlim=(0,3.3),ylim=(0,8))
    ax.legend(frameon=False,loc='upper right');ax.grid(alpha=.15);fig.tight_layout()
    fig.savefig(SOURCE/'figures/budget.pdf');fig.savefig(WORK/'budget.png',dpi=140);plt.close(fig)
    kval=np.linspace(0,1.5,120);gval=np.linspace(-.5,2,140)
    X,Y=np.meshgrid(kval,gval)
    p=quantities()['p'];I=np.exp(.4-X)*p/.2-1-Y
    fig,ax=plt.subplots(figsize=(6.8,4.4))
    bound=float(max(abs(I.min()),abs(I.max())))
    im=ax.pcolormesh(X,Y,I,cmap='RdBu',norm=TwoSlopeNorm(vmin=-bound,vcenter=0,vmax=bound),shading='auto',rasterized=True)
    ax.contour(X,Y,I,levels=[0],colors=['#222222'],linewidths=1.6)
    ax.text(.12,1.78,'Negative pressure',color='#222222',bbox={'facecolor':'white','alpha':.75,'edgecolor':'none'})
    ax.text(.85,-.36,'Positive pressure',color='#222222',bbox={'facecolor':'white','alpha':.75,'edgecolor':'none'})
    ax.set(xlabel=r'Access erosion $\kappa$',ylabel=r'Net global drag $g$')
    fig.colorbar(im,ax=ax,label='Hypothetical demand-pressure index I')
    fig.tight_layout();fig.savefig(SOURCE/'figures/sign_map.pdf');fig.savefig(WORK/'sign_map.png',dpi=140);plt.close(fig)
    print(json.dumps({'stage':'evaluate_and_analyze','state':'completed','bounds':bounds,'scenarios':[{k:r[k] for k in ['scenario','index']} for r in rows]},ensure_ascii=False),flush=True)
    return result

if __name__=='__main__':calculate()


==> anc/requirements.txt <==
numpy==1.26.4
matplotlib==3.9.2


==> anc/scenarios.csv <==
scenario,kappa,g,p,q_b,q_d,btc_shift,dollar_shift,index
Orderly adjustment,0.2,0.1,0.35748555090318695,2.183169189377802,0.9809611503557619,1.1831691893778018,-0.019038849644238076,1.0831691893778017
Global liquidation,0.2,1.5,0.35748555090318695,2.183169189377802,0.9809611503557619,1.1831691893778018,-0.019038849644238076,-0.3168308106221982
Access tightening,1.2,0.1,0.35748555090318695,0.8031430613710164,0.3608754398037729,-0.19685693862898357,-0.6391245601962271,-0.29685693862898355
Mixed adjustment,0.6,0.2,0.35748555090318695,1.4634220715273174,0.6575579234656481,0.4634220715273174,-0.3424420765343519,0.2634220715273174

